Bayesian Shape Reconstruction and Optimal Guidance for Autonomous Landing on Asteroids

Construction of the precise shape of an asteroid is critical for spacecraft operations as the gravitational potential is determined by spatial mass distribution. The typical approach to shape determination requires a prolonged mapping phase of the mission over which extensive measurements are collected and transmitted for Earth-based processing. This paper presents a set of approaches to explore an unknown asteroid with onboard calculations, and to land on its surface area selected in an optimal fashion. The main motivation is to avoid the extended period of mapping or preliminary ground observations that are commonly required in spacecraft missions around asteroids. First, range measurements from the spacecraft to the surface are used to incrementally correct an initial shape estimate according to the Bayesian framework. Then, an optimal guidance scheme is proposed to control the vantage point of the range sensor to construct a complete 3D model of the asteroid shape. This shape model is then used in a nonlinear controller to track a desired trajectory about the asteroid. Finally, a multi resolution approach is presented to construct a higher fidelity shape representation in a specified location while avoiding the inherent burdens of a uniformly high resolution mesh. This approach enables for an accurate shape determination around a potential landing site. We demonstrate this approach using several radar shape models of asteroids and provide a full dynamical simulation about asteroid 4769 Castalia.

==> utilities/deploy.sh <==
#!/bin/bash

# deploy to github tagged releases
if [ -n "$TRAVIS_TAG" ]; then
    echo "Tag $TRAVIS_TAG exists"
else
    echo "No current tag. Lets make one"
    git config --local user.name 'travis'
    git config --local user.email 'travis'
    # git tag -a v${TRAVIS_BUILD_NUMBER} -m "Travis build $TRAVIS_BUILD_NUMBER pushed a tag"

    echo "Done making a tag"
fi



==> utilities/setup_repo.sh <==
#!/bin/bash

# add the correct remote repositories
git_repo="git@github.com:skulumani/2018_JGCD.git"
fdcl_repo="git@github.com:fdcl-gwu/2018_JGCD.git"

printf "Setting the origin remote to point to Github and Bitbucket:\n\n"
printf "Github: $git_repo\n"
printf "Bitbucket: $bb_repo\n\n"

git remote add origin ${git_repo}
git remote add fdcl ${fdcl_repo}

printf "Finished! The new remotes are listed.\n"
printf "\n"

git remote -v


==> utilities/travis_setup.sh <==
#!/bin/bash

# setup script to install texlive and add to path
texlive_year="2018"

sudo apt-get -qq update
export PATH=/tmp/texlive/bin/x86_64-linux:$PATH

if ! command -v pdflatex > /dev/null; then
    echo "Texlive not installed"
    echo "Downloading texlive and installing"
    wget http://mirror.ctan.org/systems/texlive/tlnet/install-tl-unx.tar.gz
    tar -xzf install-tl-unx.tar.gz
    ./install-tl-*/install-tl --profile=./utilities/texlive.profile

    echo "Finished install TexLive"
fi

echo "Now updating TexLive"
# update texlive
tlmgr option -- autobackup 0
tlmgr update --self --all --no-auto-install

echo "Finished updating TexLive"

echo "Download and setup texmf tree"
git clone https://github.com/skulumani/texmf.git ~/texmf



